Universal and Transcendental Structures in Protected ABJM Two-Point Functions

We consider two-loop corrections to two-point functions of protected scalar operators in ABJM theory. We infer a compact finite-rank formula valid for operators of arbitrary dimension and multi-trace structure. The result is governed by the exact tree-level metric and a simple kernel on the Young lattice, while the planar limit reduces to a simple partition-theoretic rule. The required integrals organize into uniformly transcendental combinations, providing evidence for uniform transcendentality of these protected two-point functions.

==> examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82084,       2220]
NotebookOptionsPosition[     78468,       2158]
NotebookOutlinePosition[     78896,       2175]
CellTagsIndexPosition[     78853,       2172]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["ABJM finite-N two-loop 2pt-functions", "Title",
 CellChangeTimes->{{3.9963272330592117`*^9, 
  3.996327239610705*^9}},ExpressionUUID->"84560608-21bf-4bf6-824f-\
eab052c6aced"],

Cell["\<\
General implementation for tree-level metrics, Schur/character transforms, \
the finite-N kernel, and the all-length two-loop result.\
\>", "Subtitle",
 CellChangeTimes->{{3.9963272496754093`*^9, 
  3.996327249811098*^9}},ExpressionUUID->"363bb4ea-e832-4e23-9b19-\
4cae198cdb61"],

Cell[CellGroupData[{

Cell["functions", "Section",
 CellChangeTimes->{{3.996327918243287*^9, 
  3.9963279194426947`*^9}},ExpressionUUID->"65c9a6c6-867f-418c-897d-\
9f9432a6e6c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"functions", " ", "for", " ", "partitions"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"parts", "[", "k_Integer", "]"}], ":=", 
     RowBox[{"IntegerPartitions", "[", "k", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"opParts", "[", "L_Integer", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "#"}], "&"}], ")"}], "/@", 
      RowBox[{"parts", "[", 
       RowBox[{"L", "/", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"zPart", "[", "mu_List", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"KeyValueMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#1", "^", "#2"}], 
          RowBox[{"Factorial", "[", "#2", "]"}]}], "&"}], ",", 
        RowBox[{"Counts", "[", "mu", "]"}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.99632727596509*^9, 3.996327335451745*^9}, {
  3.996573991794217*^9, 3.996574020394272*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"dfc51aed-94e1-4a4d-9a85-f9452adb9d67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"functions", " ", "for", " ", "symmetric"}], "-", 
    RowBox[{"group", " ", "characters"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hh", "[", "0", "]"}], "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"hh", "[", 
      RowBox[{"n_Integer", "?", "Negative"}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"hh", "[", 
      RowBox[{"n_Integer", "?", "Positive"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"hh", "[", "n", "]"}], "=", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"pp", "[", "r", "]"}], " ", 
           RowBox[{"hh", "[", 
            RowBox[{"n", "-", "r"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "n"}], "}"}]}], "]"}], "/", "n"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Schur", " ", "polynomials", " ", "via", " ", "Jacobi"}], "\[Dash]", 
     RowBox[{"Trudi", " ", "formula"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"schurPower", "[", "lam_List", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", "=", 
         RowBox[{"Length", "[", "lam", "]"}]}], "}"}], ",", "\n", "  ", 
       RowBox[{"Expand", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"hh", "[", 
            RowBox[{
             RowBox[{"lam", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "i", "+", "j"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", " ", ",", "l"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "l"}], "}"}]}], "]"}], "]"}], "]"}]}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"character", " ", "table"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"charS", "[", 
      RowBox[{"lam_List", ",", "mu_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", ",", "counts"}], "}"}], ",", "\n", "  ", 
       RowBox[{
        RowBox[{"expr", "=", 
         RowBox[{"schurPower", "[", "lam", "]"}]}], ";", "\n", "  ", 
        RowBox[{"counts", "=", 
         RowBox[{"Normal", "[", 
          RowBox[{"Counts", "[", "mu", "]"}], "]"}]}], ";", "\n", "  ", 
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"zPart", "[", "mu", "]"}], 
          RowBox[{"Fold", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"#1", ",", 
               RowBox[{"pp", "[", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
               RowBox[{"#2", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", "&"}], ",", 
            "expr", ",", "counts"}], "]"}]}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"charMatrix", "[", "k_Integer", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"charS", "[", 
        RowBox[{"R", ",", "mu"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"parts", "[", "k", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"R", ",", 
         RowBox[{"parts", "[", "k", "]"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.99615794340615*^9, 3.996157945476995*^9}, {
  3.9961582803090963`*^9, 3.996158291492909*^9}, {3.996327350387981*^9, 
  3.996327450501463*^9}, {3.996671108115416*^9, 3.996671199543913*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e6d4b0fb-99c6-4ae8-aa23-9f61aea616d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"finite", "-", 
    RowBox[{"rank", " ", "factors"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fR", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "N_"}], "]"}], ":=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"fR", "[", 
      RowBox[{"lam_List", ",", "N_"}], "]"}], ":=", 
     RowBox[{"Times", " ", "@@", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"N", "+", "j", "-", "i"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "lam", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"lam", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FR", "[", 
      RowBox[{"lam_List", ",", "n1_", ",", "n2_"}], "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"fR", "[", 
        RowBox[{"lam", ",", " ", "n1"}], "]"}], " ", 
       RowBox[{"fR", "[", 
        RowBox[{"lam", ",", " ", "n2"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"contentR", "[", 
      RowBox[{"{", "}"}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"contentR", "[", "lam_List", "]"}], ":=", 
     RowBox[{"Total", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"j", "-", "i"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "lam", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"lam", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.996158562219232*^9, 3.9961585823489447`*^9}, {
  3.9963274905717163`*^9, 3.996327505675959*^9}, {3.99632754117177*^9, 
  3.99632754152463*^9}, {3.9966710943346357`*^9, 3.996671102554055*^9}, {
  3.9966712021651993`*^9, 3.996671241985824*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"bfb57bea-4a79-4cff-89ae-6b9352aa4105"],

Cell["\<\
removeOneBox[lam] returns all Young diagrams obtained from lam by .\
\>", "Text",
 CellChangeTimes->{3.9961588997053337`*^9, 
  3.9963275560908813`*^9},ExpressionUUID->"d9b90b11-7ed9-46b4-bbb7-\
6ea651722360"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "remove", " ", "one", " ", "removable", " ", "corner", " ", "box"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"removeOneBox", "[", "lam_List", "]"}], ":=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "==", 
              RowBox[{"Length", "[", "lam", "]"}]}], "||", 
             RowBox[{
              RowBox[{"lam", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ">", 
              RowBox[{"lam", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}]}], ",", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{
              RowBox[{"ReplacePart", "[", 
               RowBox[{"lam", ",", 
                RowBox[{"i", "->", 
                 RowBox[{
                  RowBox[{"lam", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}]}], "]"}], ",",
               "0"}], "]"}], ",", "Nothing"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "lam", "]"}]}], "}"}]}], "]"}], ",", 
        "_List"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"incidence", "[", "k_Integer", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"removeOneBox", "[", "R", "]"}], ",", "T"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"T", ",", 
         RowBox[{"parts", "[", 
          RowBox[{"k", "-", "1"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"R", ",", " ", 
         RowBox[{"parts", "[", "k", "]"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.996158809026701*^9, 3.996158864981448*^9}, {
  3.996327558700064*^9, 3.996327601476523*^9}, {3.996671246945623*^9, 
  3.996671322843121*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"0826001c-942d-468c-be5b-0009a8881285"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colorStructures", "[", "arg_", "]"}], ":=", 
  RowBox[{"SortBy", "[", 
   RowBox[{
    RowBox[{"DeleteDuplicatesBy", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Times", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"N1", ",", "N2"}], "}"}], "^", "#"}], ")"}]}], "&"}], 
           "/@", 
           RowBox[{"Keys", "[", 
            RowBox[{"CoefficientRules", "[", 
             RowBox[{
              RowBox[{"Expand", "[", "#", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"N1", ",", "N2"}], "}"}]}], "]"}], "]"}]}], ")"}], 
         "&"}], "/@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", "arg", "}"}], "]"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"Sort", "[", 
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"N1", "->", "N2"}], ",", 
             RowBox[{"N2", "->", "N1"}]}], "}"}]}]}], "}"}], "]"}], "&"}]}], 
     "]"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"#", ",", "N1"}], "]"}]}], "-", 
        RowBox[{"Exponent", "[", 
         RowBox[{"#", ",", "N2"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"Exponent", "[", 
         RowBox[{"#", ",", "N1"}], "]"}]}]}], "}"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SymmetrizeList", "[", "list_", "]"}], ":=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"sw", "=", 
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"N1", "->", "N2"}], ",", 
             RowBox[{"N2", "->", "N1"}]}], "}"}]}]}], "}"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"#", "-", "sw"}], "]"}], "===", "0"}], ",", "#", ",", 
          RowBox[{"#", "+", "sw"}]}], "]"}]}], "]"}], ")"}], "&"}], "/@", 
    "list"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.995979504526244*^9, 3.995979504526319*^9}, {
   3.996574502250332*^9, 3.9965745432982264`*^9}, 3.9965749809557467`*^9, {
   3.996575351822525*^9, 3.996575366197721*^9}, {3.996575406747221*^9, 
   3.996575410978073*^9}, {3.9966713280027847`*^9, 3.996671356036408*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"33403453-3721-4807-8c7f-f53d2aed6bea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"tree", " ", "level", " ", "functions"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"dMatrix", "[", 
      RowBox[{"k_Integer", ",", "n1_", ",", "n2_"}], "]"}], ":=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FR", "[", 
         RowBox[{"#", ",", "n1", ",", "n2"}], "]"}], "&"}], "/@", 
       RowBox[{"parts", "[", "k", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"treeMatrix", "[", 
      RowBox[{"k_Integer", ",", 
       RowBox[{"n1_", ":", "N1"}], ",", 
       RowBox[{"n2_", ":", "N2"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"X", ",", "D", ",", "result", ",", "colors"}], "}"}], ",", 
       RowBox[{
        RowBox[{"X", "=", 
         RowBox[{"charMatrix", "[", "k", "]"}]}], ";", 
        RowBox[{"D", "=", 
         RowBox[{"dMatrix", "[", 
          RowBox[{"k", ",", "n1", ",", "n2"}], "]"}]}], ";", 
        RowBox[{"result", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{"X", ".", "D", ".", 
           RowBox[{"Transpose", "[", "X", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"colors", "=", 
         RowBox[{"colorStructures", "@", "result"}]}], ";", 
        RowBox[{"Map", "[", 
         RowBox[{"Total", ",", 
          RowBox[{"Inner", "[", 
           RowBox[{"Times", ",", 
            RowBox[{"SymmetrizeList", "[", "colors", "]"}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"result", ",", "#"}], "]"}], "&"}], "/@", "colors"}], 
             ")"}], ",", "List"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9961589502572727`*^9, 3.996158950257827*^9}, {
   3.996159034437167*^9, 3.996159042917342*^9}, {3.996327616771579*^9, 
   3.996327632259054*^9}, {3.9965737012425537`*^9, 3.996573743130102*^9}, {
   3.996575561394529*^9, 3.996575584578391*^9}, {3.996575669275268*^9, 
   3.99657567334636*^9}, {3.996575730451495*^9, 3.996575735770737*^9}, {
   3.996575806491787*^9, 3.996575809507078*^9}, 3.9965758554352813`*^9, {
   3.996575897075358*^9, 3.9965759610190983`*^9}, {3.996575994682717*^9, 
   3.996576003562273*^9}, {3.9966713753113947`*^9, 3.996671383544321*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"143442b1-97fe-4bfb-8c8b-2720146a06f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"finite", "-", 
    RowBox[{
    "N", " ", "kernel", " ", "in", " ", "the", " ", "Schur", " ", "basis"}]}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"kSchur", "[", 
     RowBox[{"k_Integer", ",", 
      RowBox[{"n1_", ":", "N1"}], ",", 
      RowBox[{"n2_", ":", "N2"}]}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "pk", ",", "pkm1", ",", "D", ",", "Dm1inv", ",", "C", ",", "U", ",", 
        "K"}], "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"pk", "=", 
        RowBox[{"parts", "[", "k", "]"}]}], ";", "\n", 
       RowBox[{"pkm1", "=", 
        RowBox[{"parts", "[", 
         RowBox[{"k", "-", "1"}], "]"}]}], ";", "\n", 
       RowBox[{"D", "=", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FR", "[", 
            RowBox[{"#", ",", "n1", ",", "n2"}], "]"}], "&"}], "/@", "pk"}], 
         "]"}]}], ";", "\n", 
       RowBox[{"Dm1inv", "=", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"FR", "[", 
              RowBox[{"#", ",", "n1", ",", "n2"}], "]"}], "&"}], "/@", 
            "pkm1"}], ")"}]}], "]"}]}], ";", "\n", 
       RowBox[{"C", "=", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"contentR", "/@", "pk"}], "]"}]}], ";", "\n", 
       RowBox[{"U", "=", 
        RowBox[{"incidence", "[", "k", "]"}]}], ";", "\n", 
       RowBox[{"K", "=", 
        RowBox[{
         RowBox[{"2", " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n1", " ", "n2"}], "+", "1"}], ")"}], " ", "D"}], "+", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{"n1", "+", "n2"}], ")"}], 
          RowBox[{"C", ".", "D"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"D", ".", 
           RowBox[{"Transpose", "[", "U", "]"}], ".", "Dm1inv", ".", "U", ".",
            "D"}]}]}]}], ";", "\n", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Cancel", "[", 
            RowBox[{"Together", "[", "#", "]"}], "]"}], "]"}], "&"}], ",", 
         "K", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.996159236001811*^9, 3.996159313517854*^9}, {
   3.996327666259974*^9, 3.99632769775604*^9}, 3.996574271507017*^9, 
   3.996574321612527*^9, 3.996574357950014*^9, {3.996671393533351*^9, 
   3.996671483662018*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"6e099e12-5098-45a8-afa5-ff01bdc28092"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"transform", " ", "back", " ", "to", " ", "trace"}], "-", 
    RowBox[{"partition", " ", "basis"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"kernelMatrix", "[", 
     RowBox[{"k_Integer", ",", 
      RowBox[{"n1_", ":", "N1"}], ",", 
      RowBox[{"n2_", ":", "N2"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"X", ",", "K"}], "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"X", "=", 
        RowBox[{"charMatrix", "[", "k", "]"}]}], ";", "\n", 
       RowBox[{"K", "=", 
        RowBox[{"kSchur", "[", 
         RowBox[{"k", ",", "n1", ",", "n2"}], "]"}]}], ";", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Cancel", "[", 
            RowBox[{"Together", "[", "#", "]"}], "]"}], "]"}], "&"}], ",", 
         RowBox[{"X", ".", "K", ".", 
          RowBox[{"Transpose", "[", "X", "]"}]}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.996159441344768*^9, 3.9961594985015707`*^9}, {
   3.996327723563627*^9, 3.996327735035111*^9}, 3.996574269715288*^9, {
   3.996574302329625*^9, 3.99657430700915*^9}, {3.996574361545005*^9, 
   3.9965743644337587`*^9}, {3.996671489017173*^9, 3.996671522893125*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"229e3448-2335-49ff-b427-472d4dd09818"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"master", " ", "integral", " ", "combinations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"toUT", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AA", "->", 
       RowBox[{"UT01", "+", 
        RowBox[{"2", "UT13"}], "+", 
        RowBox[{"8", "UT14"}], "-", 
        RowBox[{"4", "UT25"}], "+", 
        RowBox[{"4", "UT26"}]}]}], ",", 
      RowBox[{"BB", "->", 
       RowBox[{"UT01", "-", 
        RowBox[{"3", "UT12"}], "+", 
        RowBox[{"4", "UT13"}], "+", "UT36"}]}], ",", 
      RowBox[{"CC", "->", 
       RowBox[{"AA", "-", 
        RowBox[{"2", "UT43"}]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.996159555368508*^9, 3.996159594997493*^9}, {
  3.996327762323068*^9, 3.9963277736746693`*^9}, {3.996576220074711*^9, 
  3.996576265650995*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"60fccd8e-b505-40dc-9e34-62cb91fb3f4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"full", " ", "finite"}], "-", 
    RowBox[{"N", " ", "two"}], "-", 
    RowBox[{"loop", " ", "prediction"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"loopMatrix", "[", 
     RowBox[{"k_Integer", ",", 
      RowBox[{"n1_", ":", "N1"}], ",", 
      RowBox[{"n2_", ":", "N2"}]}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"G0", ",", "K", ",", "result", ",", "colors"}], "}"}], ",", 
      "\n", 
      RowBox[{
       RowBox[{"G0", "=", 
        RowBox[{"treeMatrix", "[", 
         RowBox[{"k", ",", "n1", ",", "n2"}], "]"}]}], ";", "\n", 
       RowBox[{"K", "=", 
        RowBox[{"kernelMatrix", "[", 
         RowBox[{"k", ",", "n1", ",", "n2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Cancel", "[", 
             RowBox[{"Together", "[", "#", "]"}], "]"}], "]"}], "&"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "k"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n1", "^", "2"}], "+", 
                 RowBox[{"n2", "^", "2"}], "-", "2"}], ")"}], " ", "AA"}], "+", 
              RowBox[{"k", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n1", " ", "n2"}], "-", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"BB", "+", "CC"}], ")"}]}]}], ")"}], "G0"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"BB", "-", "CC"}], ")"}], "/", "2"}], " ", "K"}]}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"colors", "=", 
        RowBox[{"colorStructures", "@", "result"}]}], ";", 
       RowBox[{"Map", "[", 
        RowBox[{"Total", ",", 
         RowBox[{"Inner", "[", 
          RowBox[{"Times", ",", 
           RowBox[{"SymmetrizeList", "[", "colors", "]"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"result", ",", "#"}], "]"}], "&"}], "/@", "colors"}], 
            ")"}], ",", "List"}], "]"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9961596116894913`*^9, 3.996159668685964*^9}, {
   3.99617673283096*^9, 3.996176738177266*^9}, {3.9963277878279066`*^9, 
   3.9963278775169086`*^9}, 3.996573608451584*^9, {3.996574123539773*^9, 
   3.996574130874984*^9}, {3.996574211606471*^9, 3.996574239056012*^9}, 
   3.996574368464419*^9, {3.99657455668353*^9, 3.996574662490481*^9}, {
   3.996574693379024*^9, 3.996574737035035*^9}, {3.996574881731373*^9, 
   3.9965749020509233`*^9}, {3.9965749909877863`*^9, 3.996575001307522*^9}, 
   3.996575170078374*^9, {3.996575201167481*^9, 3.996575230362768*^9}, {
   3.996575310939265*^9, 3.996575323523022*^9}, {3.996575648834776*^9, 
   3.9965756566189117`*^9}, {3.996575692763198*^9, 3.996575694970401*^9}, {
   3.996575763787065*^9, 3.996575764410735*^9}, {3.9965760362033987`*^9, 
   3.996576045290498*^9}, {3.996576194099524*^9, 3.9965762047545547`*^9}, {
   3.9965762868597193`*^9, 3.99657628729095*^9}, {3.996671529285461*^9, 
   3.996671583042663*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"ce730a09-0fe5-40f2-adc9-6cb2a180b331"]
}, Open  ]],

Cell[CellGroupData[{

Cell["examples", "Section",
 CellChangeTimes->{{3.996327900267031*^9, 
  3.996327926131069*^9}},ExpressionUUID->"33fc95c1-969b-4794-8993-\
479355737a98"],

Cell["partitions", "Text",
 CellChangeTimes->{{3.99657362057003*^9, 
  3.996573622137388*^9}},ExpressionUUID->"d0c10ebb-f27f-4292-a41c-\
c9b31e844aeb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"opParts", "[", "10", "]"}]], "Input",
 CellChangeTimes->{{3.996573617714497*^9, 3.996573628697588*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"471c2b34-d461-4a4d-87b9-179fd86acb7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "10", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9961599483784113`*^9, 3.996167834443777*^9, 3.996223879589776*^9, 
   3.9963165822010813`*^9, 3.996573629614558*^9, {3.996588030932289*^9, 
   3.9965880503464413`*^9}, 3.996670503097554*^9, 3.996678677034033*^9, 
   3.99684945865137*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"db2bc78b-b636-4e04-8446-9c30651954e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   SubsuperscriptBox["G", 
    RowBox[{
     RowBox[{"5", ";", "1"}], ",", "1"}], 
    RowBox[{"(", "0", ")"}]], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"treeMatrix", "[", "5", "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.996573662689981*^9, 3.996573679459003*^9}, {
   3.996575521298742*^9, 3.996575536858266*^9}, 3.996575601418929*^9, 
   3.9965758168828087`*^9, {3.9965760251703663`*^9, 3.996576025953452*^9}, {
   3.996586664409174*^9, 3.996586668290839*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"8d1817bd-0b0d-41dc-8c4e-1da7d647a890"],

Cell[BoxData[
 RowBox[{
  RowBox[{"1240", " ", "N1", " ", "N2"}], "+", 
  RowBox[{"5050", " ", 
   SuperscriptBox["N1", "2"], " ", 
   SuperscriptBox["N2", "2"]}], "+", 
  RowBox[{"2525", " ", 
   SuperscriptBox["N1", "3"], " ", 
   SuperscriptBox["N2", "3"]}], "+", 
  RowBox[{"250", " ", 
   SuperscriptBox["N1", "4"], " ", 
   SuperscriptBox["N2", "4"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["N1", "5"], " ", 
   SuperscriptBox["N2", "5"]}], "+", 
  RowBox[{"1600", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "3"], " ", "N2"}], "+", 
     RowBox[{"N1", " ", 
      SuperscriptBox["N2", "3"]}]}], ")"}]}], "+", 
  RowBox[{"950", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "4"], " ", 
      SuperscriptBox["N2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["N1", "2"], " ", 
      SuperscriptBox["N2", "4"]}]}], ")"}]}], "+", 
  RowBox[{"40", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "5"], " ", "N2"}], "+", 
     RowBox[{"N1", " ", 
      SuperscriptBox["N2", "5"]}]}], ")"}]}], "+", 
  RowBox[{"75", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "5"], " ", 
      SuperscriptBox["N2", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["N1", "3"], " ", 
      SuperscriptBox["N2", "5"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.996573669904316*^9, 3.996573680480466*^9}, 
   3.996574028703485*^9, 3.9965741673959312`*^9, 3.996574326820364*^9, 
   3.996574745126939*^9, {3.99657552451457*^9, 3.996575537332974*^9}, {
   3.996575595459706*^9, 3.996575601937736*^9}, {3.996575751761388*^9, 
   3.996575774393543*^9}, {3.996575814096061*^9, 3.99657581732659*^9}, 
   3.996575860706433*^9, {3.996575910552679*^9, 3.996575967877537*^9}, {
   3.996576007413259*^9, 3.996576027598542*^9}, {3.996588031002569*^9, 
   3.996588050404182*^9}, 3.996670503139187*^9, 3.996678677084058*^9, 
   3.9968494587072678`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"2148173d-49e6-4c7c-91dc-e70e9209210f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   SubsuperscriptBox["G", 
    RowBox[{
     RowBox[{"5", ";", "1"}], ",", "1"}], 
    RowBox[{"(", "2", ")"}]], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"loopMatrix", "[", "5", "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.996160016254748*^9, 3.996160023194681*^9}, {
  3.996167825133634*^9, 3.996167829080772*^9}, {3.996176607342268*^9, 
  3.9961766123302317`*^9}, {3.996176755422952*^9, 3.996176758467526*^9}, {
  3.996574338419025*^9, 3.9965743469059772`*^9}, {3.996574391603323*^9, 
  3.996574413913584*^9}, {3.996575424289912*^9, 3.996575425833564*^9}, {
  3.996586592042361*^9, 3.996586654032651*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"16c94054-33b5-4bab-97e6-49d456ff2a3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12400", " ", "AA"}], "-", 
     RowBox[{"32800", " ", "BB"}], "+", 
     RowBox[{"20400", " ", "CC"}]}], ")"}], " ", "N1", " ", "N2"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"50500", " ", "AA"}], "-", 
     RowBox[{"87400", " ", "BB"}], "+", 
     RowBox[{"49300", " ", "CC"}]}], ")"}], " ", 
   SuperscriptBox["N1", "2"], " ", 
   SuperscriptBox["N2", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9250", " ", "AA"}], "+", 
     RowBox[{"47500", " ", "BB"}], "-", 
     RowBox[{"22250", " ", "CC"}]}], ")"}], " ", 
   SuperscriptBox["N1", "3"], " ", 
   SuperscriptBox["N2", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "7000"}], " ", "AA"}], "+", 
     RowBox[{"35250", " ", "BB"}], "-", 
     RowBox[{"12500", " ", "CC"}]}], ")"}], " ", 
   SuperscriptBox["N1", "4"], " ", 
   SuperscriptBox["N2", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "700"}], " ", "AA"}], "+", 
     RowBox[{"3100", " ", "BB"}], "-", 
     RowBox[{"650", " ", "CC"}]}], ")"}], " ", 
   SuperscriptBox["N1", "5"], " ", 
   SuperscriptBox["N2", "5"]}], "+", 
  RowBox[{"50", " ", "BB", " ", 
   SuperscriptBox["N1", "6"], " ", 
   SuperscriptBox["N2", "6"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9800", " ", "AA"}], "-", 
     RowBox[{"27400", " ", "BB"}], "+", 
     RowBox[{"11400", " ", "CC"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "3"], " ", "N2"}], "+", 
     RowBox[{"N1", " ", 
      SuperscriptBox["N2", "3"]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "15750"}], " ", "AA"}], "+", 
     RowBox[{"23700", " ", "BB"}], "-", 
     RowBox[{"17200", " ", "CC"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "4"], " ", 
      SuperscriptBox["N2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["N1", "2"], " ", 
      SuperscriptBox["N2", "4"]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "7600"}], " ", "AA"}], "+", 
     RowBox[{"2600", " ", "BB"}], "-", 
     RowBox[{"3000", " ", "CC"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "5"], " ", "N2"}], "+", 
     RowBox[{"N1", " ", 
      SuperscriptBox["N2", "5"]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12075"}], " ", "AA"}], "+", 
     RowBox[{"15900", " ", "BB"}], "-", 
     RowBox[{"7150", " ", "CC"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "5"], " ", 
      SuperscriptBox["N2", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["N1", "3"], " ", 
      SuperscriptBox["N2", "5"]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4750"}], " ", "AA"}], "+", 
     RowBox[{"1300", " ", "BB"}], "-", 
     RowBox[{"900", " ", "CC"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "6"], " ", 
      SuperscriptBox["N2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["N1", "2"], " ", 
      SuperscriptBox["N2", "6"]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1250"}], " ", "AA"}], "+", 
     RowBox[{"1050", " ", "BB"}], "-", 
     RowBox[{"300", " ", "CC"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "6"], " ", 
      SuperscriptBox["N2", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["N1", "4"], " ", 
      SuperscriptBox["N2", "6"]}]}], ")"}]}], "-", 
  RowBox[{"200", " ", "AA", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "7"], " ", "N2"}], "+", 
     RowBox[{"N1", " ", 
      SuperscriptBox["N2", "7"]}]}], ")"}]}], "-", 
  RowBox[{"375", " ", "AA", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "7"], " ", 
      SuperscriptBox["N2", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["N1", "3"], " ", 
      SuperscriptBox["N2", "7"]}]}], ")"}]}], "-", 
  RowBox[{"25", " ", "AA", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["N1", "7"], " ", 
      SuperscriptBox["N2", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["N1", "5"], " ", 
      SuperscriptBox["N2", "7"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.996575175578728*^9, 3.996575235765135*^9, 3.996575375466329*^9, {
   3.996575416766369*^9, 3.99657542968995*^9}, 3.996575769977551*^9, 
   3.996576049266165*^9, {3.996576273992593*^9, 3.996576291284965*^9}, {
   3.996586589065412*^9, 3.9965865926759853`*^9}, {3.9965880313695*^9, 
   3.9965880508105993`*^9}, 3.996670503319797*^9, 3.996678677287074*^9, 
   3.996849458916065*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"f60eb4ad-896d-4f5a-b919-e1f2f970817a"]
}, Open  ]],

Cell["expansion", "Text",
 CellChangeTimes->{{3.996576331457777*^9, 
  3.99657633284958*^9}},ExpressionUUID->"53e6c2ab-550d-454f-955d-\
6c7de3354067"],

Cell[BoxData[
 RowBox[{
  RowBox[{"order", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.99657634789115*^9, 3.9965763528738737`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"5a68523d-149a-48ac-ab6f-34eeefa15b6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.996573530651271*^9, 3.996573546435164*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"3601e6c9-1136-41fe-a9aa-9356396ea9e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expansionsUT", "=", 
   RowBox[{"Get", "[", "\"\<expansionsUT4L.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.995791829428833*^9, 3.995791836738343*^9}, {
   3.99623329003325*^9, 3.996233304655829*^9}, 3.996237817731508*^9, 
   3.996316643887719*^9, {3.996573518947758*^9, 3.996573551078357*^9}, {
   3.996576990626379*^9, 3.996577001081962*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7c2e4fc6-da8c-480c-8c4e-80bd3b961dc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZFT", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"7", "-", 
       RowBox[{"8", " ", "\[Epsilon]"}]}]], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "6"}], " ", "EulerGamma", " ", "\[Epsilon]"}]], " ", 
     SuperscriptBox["\[Pi]", "5"], " ", "\[Epsilon]", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       RowBox[{"5", " ", "\[Epsilon]"}]}], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", " ", "\[Epsilon]"}], "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.996576402481628*^9, 3.996576426737996*^9}, {
  3.996576500018893*^9, 3.996576539059208*^9}, {3.9965879868194847`*^9, 
  3.996587987497093*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"94edcfa5-936a-4ae4-ae32-cf45a55806e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZFTexp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"ZFT", ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", 
          RowBox[{"order", "+", "2"}]}], "}"}]}], "]"}], "//", 
      "FunctionExpand"}], "//", "PowerExpand"}], "//", "ExpandAll"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.99631709097193*^9, 3.996317100075851*^9}, {
  3.996576434090334*^9, 3.996576476825568*^9}, {3.996579187234561*^9, 
  3.9965791878419237`*^9}, {3.99658637478566*^9, 3.996586376577159*^9}, {
  3.9965879956419163`*^9, 3.996587998433485*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"77ef442e-2dd8-4834-9524-1c0e5dc39cf2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expansion", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"AA", ",", "BB", ",", "CC"}], "}"}], "->", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Simplify", "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Normal", "[", "ZFTexp", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", "//.", "toUT"}], "/.", 
              RowBox[{"Normal", "@", "expansionsUT"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "order"}], "}"}]}], "]"}]}], 
        ")"}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{"AA", ",", "BB", ",", "CC"}], "}"}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.996317328476637*^9, 3.996317363252035*^9}, 
   3.996576496898714*^9, {3.9965766596825743`*^9, 3.996576667009921*^9}, {
   3.9965767359949017`*^9, 3.996576749058079*^9}, {3.996579233363733*^9, 
   3.9965792344420233`*^9}, 3.996579272742432*^9, {3.996586308514056*^9, 
   3.996586359945847*^9}, {3.996586421626109*^9, 3.996586469065549*^9}, 
   3.9965880054256887`*^9, 3.996588038346342*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"68c9ff15-7c97-4f4b-a984-e1f1a95f5922"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"AA", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"8", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]]}], "]"}]}], "-", 
         RowBox[{"19", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "4"], "6"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Log", "[", "32", "]"}]}], "-", 
         RowBox[{"96", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"76", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      Rational[1, 6] Pi^2, Pi^2 Log[8 2^Rational[1, 3]] - 19 Zeta[3], 
       Rational[1, 6] Pi^4 - 4 Log[2]^4 + Rational[-4, 3] Pi^2 Log[2] Log[32] - 
       96 PolyLog[4, 
         Rational[1, 2]] + 76 Log[2] Zeta[3]}, 0, 3, 1],
     Editable->False]}], ",", 
   RowBox[{"BB", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"16", " ", 
            SuperscriptBox["2", 
             RowBox[{"2", "/", "3"}]]}], "]"}]}], "-", 
         RowBox[{"41", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "45"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Log", "[", "128", "]"}]}], "-", 
         RowBox[{"192", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"164", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      Rational[-1, 6] Pi^2, Pi^2 Log[16 2^Rational[2, 3]] - 41 Zeta[3], 
       Rational[-16, 45] Pi^4 - 8 Log[2]^4 + 
       Rational[-4, 3] Pi^2 Log[2] Log[128] - 192 PolyLog[4, 
         Rational[1, 2]] + 164 Log[2] Zeta[3]}, 0, 3, 1],
     Editable->False]}], ",", 
   RowBox[{"CC", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "8", "]"}]}], "-", 
         FractionBox[
          RowBox[{"55", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "2"]}], ")"}], " ", 
       "\[Epsilon]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"463", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "360"]}], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "4", "]"}], " ", 
          RowBox[{"Log", "[", "8", "]"}]}], "+", 
         RowBox[{"110", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      Pi^2 Log[8] + Rational[-55, 2] Zeta[3], Rational[-463, 360] Pi^4 - Pi^2 
       Log[4] Log[8] + 110 Log[2] Zeta[3]}, 1, 3, 1],
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.996317332223114*^9, 3.996317366785003*^9, 3.996576560592142*^9, 
   3.99657666796078*^9, {3.996576736552031*^9, 3.9965767498131657`*^9}, {
   3.996586301238244*^9, 3.99658632289844*^9}, 3.996586360260808*^9, {
   3.996586441522425*^9, 3.996586469657552*^9}, {3.996588031764505*^9, 
   3.9965880531816883`*^9}, 3.996670504225968*^9, 3.996678678215316*^9, 
   3.996849460333557*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fe1890c0-ed24-403c-afd9-cd6930ff417d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"loopMatrix", "[", "5", "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SymmetrizeList", "[", 
   RowBox[{"colorStructures", "@", "%"}], "]"}], ".", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"%", ",", "#"}], "]"}], "&"}], "/@", 
        RowBox[{"colorStructures", "@", "%"}]}], ")"}], "/.", "expansion"}], "//",
      "PowerExpand"}], "//", "ExpandAll"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.996316548115041*^9, 3.996316599604953*^9}, {
  3.996316658341549*^9, 3.996316725419404*^9}, {3.996316850946766*^9, 
  3.996316854931633*^9}, {3.9963171112688227`*^9, 3.996317195467215*^9}, {
  3.996576584530519*^9, 3.996576607738636*^9}, {3.99657925313028*^9, 
  3.996579268665904*^9}, {3.996586394153616*^9, 3.9965864166737137`*^9}, {
  3.996586474833449*^9, 3.9965865436184063`*^9}, {3.996586741129371*^9, 
  3.996586885121292*^9}, {3.996586941466059*^9, 3.996586981553485*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"fd36bf0a-b744-494b-905c-fdc6f00f5049"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["22600", "3"], " ", "N1", " ", "N2", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{
      FractionBox["68950", "3"], " ", 
      SuperscriptBox["N1", "2"], " ", 
      SuperscriptBox["N2", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"6375", " ", 
      SuperscriptBox["N1", "3"], " ", 
      SuperscriptBox["N2", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{
      FractionBox["21125", "3"], " ", 
      SuperscriptBox["N1", "4"], " ", 
      SuperscriptBox["N2", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{
      FractionBox["1900", "3"], " ", 
      SuperscriptBox["N1", "5"], " ", 
      SuperscriptBox["N2", "5"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{
      FractionBox["25", "3"], " ", 
      SuperscriptBox["N1", "6"], " ", 
      SuperscriptBox["N2", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"6200", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["N1", "3"], " ", "N2"}], "+", 
        RowBox[{"N1", " ", 
         SuperscriptBox["N2", "3"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"6575", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["N1", "4"], " ", 
         SuperscriptBox["N2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["N1", "2"], " ", 
         SuperscriptBox["N2", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"1700", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["N1", "5"], " ", "N2"}], "+", 
        RowBox[{"N1", " ", 
         SuperscriptBox["N2", "5"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{
      FractionBox["9325", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["N1", "5"], " ", 
         SuperscriptBox["N2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["N1", "3"], " ", 
         SuperscriptBox["N2", "5"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{
      FractionBox["3025", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["N1", "6"], " ", 
         SuperscriptBox["N2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["N1", "2"], " ", 
         SuperscriptBox["N2", "6"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{
      FractionBox["1150", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["N1", "6"], " ", 
         SuperscriptBox["N2", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["N1", "4"], " ", 
         SuperscriptBox["N2", "6"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{
      FractionBox["100", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["N1", "7"], " ", "N2"}], "+", 
        RowBox[{"N1", " ", 
         SuperscriptBox["N2", "7"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{
      FractionBox["125", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["N1", "7"], " ", 
         SuperscriptBox["N2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["N1", "3"], " ", 
         SuperscriptBox["N2", "7"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{
      FractionBox["25", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["N1", "7"], " ", 
         SuperscriptBox["N2", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["N1", "5"], " ", 
         SuperscriptBox["N2", "7"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["N1", "3"], " ", 
       SuperscriptBox["N2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"185750", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"1511375", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["N1", "4"], " ", 
       SuperscriptBox["N2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["311000", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"968500", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "5"], " ", 
          SuperscriptBox["N2", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "3"], " ", 
          SuperscriptBox["N2", "5"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12500", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"225850", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "4"], " ", 
          SuperscriptBox["N2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "2"], " ", 
          SuperscriptBox["N2", "4"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6500", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"199450", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["N1", "5"], " ", 
       SuperscriptBox["N2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["30550", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"95925", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "6"], " ", 
          SuperscriptBox["N2", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "4"], " ", 
          SuperscriptBox["N2", "6"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["500", "3"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"11050", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["N1", "6"], " ", 
       SuperscriptBox["N2", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["700", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"2050", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "7"], " ", 
          SuperscriptBox["N2", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "5"], " ", 
          SuperscriptBox["N2", "7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["250", "3"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"475", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "7"], " ", "N2"}], "+", 
         RowBox[{"N1", " ", 
          SuperscriptBox["N2", "7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["2000", "3"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"3800", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "7"], " ", 
          SuperscriptBox["N2", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "3"], " ", 
          SuperscriptBox["N2", "7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1250"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"7125", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "6"], " ", 
          SuperscriptBox["N2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "2"], " ", 
          SuperscriptBox["N2", "6"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["37400", "3"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"61700", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "5"], " ", "N2"}], "+", 
         RowBox[{"N1", " ", 
          SuperscriptBox["N2", "5"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "22200"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"120300", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"N1", " ", "N2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["151600", "3"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"548200", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "3"], " ", "N2"}], "+", 
         RowBox[{"N1", " ", 
          SuperscriptBox["N2", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "61000"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"623700", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["N1", "2"], " ", 
       SuperscriptBox["N2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["274900", "3"]}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"1268150", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
    "\[Epsilon]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["N1", "2"], " ", 
       SuperscriptBox["N2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"430435", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "18"]}], "+", 
         RowBox[{
          FractionBox["549800", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"497200", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"11932800", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "-", 
         RowBox[{"5072600", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "3"], " ", "N2"}], "+", 
         RowBox[{"N1", " ", 
          SuperscriptBox["N2", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"29575", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "9"]}], "+", 
         RowBox[{"122000", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"180000", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"4320000", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "-", 
         RowBox[{"2494800", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"N1", " ", "N2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"112570", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "9"]}], "+", 
         RowBox[{
          FractionBox["303200", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"212800", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"5107200", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "-", 
         RowBox[{"2192800", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "5"], " ", "N2"}], "+", 
         RowBox[{"N1", " ", 
          SuperscriptBox["N2", "5"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"15005", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "9"], "+", 
         RowBox[{"44400", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"9600", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"230400", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "-", 
         RowBox[{"481200", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "6"], " ", 
          SuperscriptBox["N2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "2"], " ", 
          SuperscriptBox["N2", "6"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1735", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "18"]}], "+", 
         RowBox[{
          FractionBox["74800", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"8600", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"206400", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "-", 
         RowBox[{"246800", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "7"], " ", 
          SuperscriptBox["N2", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "3"], " ", 
          SuperscriptBox["N2", "7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"125", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "2"]}], "+", 
         RowBox[{"2500", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"1500", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"36000", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "-", 
         RowBox[{"28500", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "7"], " ", "N2"}], "+", 
         RowBox[{"N1", " ", 
          SuperscriptBox["N2", "7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"100", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "3"]}], "+", 
         RowBox[{
          FractionBox["4000", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"800", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"19200", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "-", 
         RowBox[{"15200", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "7"], " ", 
          SuperscriptBox["N2", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "5"], " ", 
          SuperscriptBox["N2", "7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"25", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "6"]}], "+", 
         RowBox[{
          FractionBox["500", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"100", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
         RowBox[{"2400", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "-", 
         RowBox[{"1900", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["N1", "6"], " ", 
       SuperscriptBox["N2", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"160", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "9"]}], "-", 
         RowBox[{
          FractionBox["1400", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"400", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{"9600", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"8200", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "6"], " ", 
          SuperscriptBox["N2", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "4"], " ", 
          SuperscriptBox["N2", "6"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1175", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "6"]}], "+", 
         RowBox[{
          FractionBox["1000", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"3400", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{"81600", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"44200", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["N1", "5"], " ", 
       SuperscriptBox["N2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4595", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "12"]}], "-", 
         RowBox[{
          FractionBox["61100", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"22000", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{"528000", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"383700", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "4"], " ", 
          SuperscriptBox["N2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "2"], " ", 
          SuperscriptBox["N2", "4"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"99625", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "9"], "-", 
         RowBox[{"13000", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"126600", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{"3038400", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"797800", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["N1", "5"], " ", 
          SuperscriptBox["N2", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["N1", "3"], " ", 
          SuperscriptBox["N2", "5"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"55075", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "36"], "-", 
         RowBox[{"25000", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"78900", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{"1893600", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"903400", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["N1", "4"], " ", 
       SuperscriptBox["N2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"42775", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "18"], "-", 
         RowBox[{
          FractionBox["622000", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"254000", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{"6096000", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"3874000", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["N1", "3"], " ", 
       SuperscriptBox["N2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"53075", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "4"], "-", 
         RowBox[{"371500", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"417000", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "4"]}], "-", 
         RowBox[{"10008000", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"6045500", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[22600, 3] $CellContext`N1 $CellContext`N2 Pi^2 + 
    Rational[68950, 3] $CellContext`N1^2 $CellContext`N2^2 Pi^2 - 
    6375 $CellContext`N1^3 $CellContext`N2^3 Pi^2 + 
    Rational[-21125, 3] $CellContext`N1^4 $CellContext`N2^4 Pi^2 + 
    Rational[-1900, 3] $CellContext`N1^5 $CellContext`N2^5 Pi^2 + 
    Rational[-25, 3] $CellContext`N1^6 $CellContext`N2^6 Pi^2 + 
    6200 ($CellContext`N1^3 $CellContext`N2 + $CellContext`N1 \
$CellContext`N2^3) Pi^2 - 
    6575 ($CellContext`N1^4 $CellContext`N2^2 + $CellContext`N1^2 \
$CellContext`N2^4) Pi^2 - 
    1700 ($CellContext`N1^5 $CellContext`N2 + $CellContext`N1 \
$CellContext`N2^5) Pi^2 + 
    Rational[-9325, 
       2] ($CellContext`N1^5 $CellContext`N2^3 + $CellContext`N1^3 \
$CellContext`N2^5) Pi^2 + 
    Rational[-3025, 
       3] ($CellContext`N1^6 $CellContext`N2^2 + $CellContext`N1^2 \
$CellContext`N2^6) Pi^2 + 
    Rational[-1150, 
       3] ($CellContext`N1^6 $CellContext`N2^4 + $CellContext`N1^4 \
$CellContext`N2^6) Pi^2 + 
    Rational[-100, 
       3] ($CellContext`N1^7 $CellContext`N2 + $CellContext`N1 \
$CellContext`N2^7) Pi^2 + 
    Rational[-125, 
       2] ($CellContext`N1^7 $CellContext`N2^3 + $CellContext`N1^3 \
$CellContext`N2^7) Pi^2 + 
    Rational[-25, 
       6] ($CellContext`N1^7 $CellContext`N2^5 + $CellContext`N1^5 \
$CellContext`N2^7) 
     Pi^2, $CellContext`N1^3 $CellContext`N2^3 (185750 Pi^2 Log[2] - 1511375 
      Zeta[3]) + $CellContext`N1^4 $CellContext`N2^4 (
      Rational[311000, 3] Pi^2 Log[2] - 968500 
      Zeta[3]) + ($CellContext`N1^5 $CellContext`N2^3 + $CellContext`N1^3 \
$CellContext`N2^5) (12500 Pi^2 Log[2] - 225850 
      Zeta[3]) + ($CellContext`N1^4 $CellContext`N2^2 + $CellContext`N1^2 \
$CellContext`N2^4) (6500 Pi^2 Log[2] - 199450 
      Zeta[3]) + $CellContext`N1^5 $CellContext`N2^5 (
      Rational[30550, 3] Pi^2 Log[2] - 95925 
      Zeta[3]) + ($CellContext`N1^6 $CellContext`N2^4 + $CellContext`N1^4 \
$CellContext`N2^6) (Rational[-500, 3] Pi^2 Log[2] - 11050 
      Zeta[3]) + $CellContext`N1^6 $CellContext`N2^6 (
      Rational[700, 3] Pi^2 Log[2] - 2050 
      Zeta[3]) + ($CellContext`N1^7 $CellContext`N2^5 + $CellContext`N1^5 \
$CellContext`N2^7) (Rational[-250, 3] Pi^2 Log[2] + 
      475 Zeta[3]) + ($CellContext`N1^7 $CellContext`N2 + $CellContext`N1 \
$CellContext`N2^7) (Rational[-2000, 3] Pi^2 Log[2] + 
      3800 Zeta[
        3]) + ($CellContext`N1^7 $CellContext`N2^3 + $CellContext`N1^3 \
$CellContext`N2^7) ((-1250) Pi^2 Log[2] + 
      7125 Zeta[
        3]) + ($CellContext`N1^6 $CellContext`N2^2 + $CellContext`N1^2 \
$CellContext`N2^6) (Rational[-37400, 3] Pi^2 Log[2] + 
      61700 Zeta[
        3]) + ($CellContext`N1^5 $CellContext`N2 + $CellContext`N1 \
$CellContext`N2^5) ((-22200) Pi^2 Log[2] + 
      120300 Zeta[3]) + $CellContext`N1 $CellContext`N2 (
      Rational[-151600, 3] Pi^2 Log[2] + 
      548200 Zeta[
        3]) + ($CellContext`N1^3 $CellContext`N2 + $CellContext`N1 \
$CellContext`N2^3) ((-61000) Pi^2 Log[2] + 
      623700 Zeta[3]) + $CellContext`N1^2 $CellContext`N2^2 (
      Rational[-274900, 3] Pi^2 Log[2] + 
      1268150 Zeta[3]), $CellContext`N1^2 $CellContext`N2^2 (
      Rational[-430435, 18] Pi^4 + Rational[549800, 3] Pi^2 Log[2]^2 + 
      497200 Log[2]^4 + 11932800 PolyLog[4, 
         Rational[1, 2]] - 5072600 Log[2] 
      Zeta[3]) + ($CellContext`N1^3 $CellContext`N2 + $CellContext`N1 \
$CellContext`N2^3) (Rational[-29575, 9] Pi^4 + 122000 Pi^2 Log[2]^2 + 
      180000 Log[2]^4 + 4320000 PolyLog[4, 
         Rational[1, 2]] - 2494800 Log[2] 
      Zeta[3]) + $CellContext`N1 $CellContext`N2 (Rational[-112570, 9] Pi^4 + 
      Rational[303200, 3] Pi^2 Log[2]^2 + 212800 Log[2]^4 + 5107200 PolyLog[4, 
         Rational[1, 2]] - 2192800 Log[2] 
      Zeta[3]) + ($CellContext`N1^5 $CellContext`N2 + $CellContext`N1 \
$CellContext`N2^5) (Rational[15005, 9] Pi^4 + 44400 Pi^2 Log[2]^2 + 
      9600 Log[2]^4 + 230400 PolyLog[4, 
         Rational[1, 2]] - 481200 Log[2] 
      Zeta[3]) + ($CellContext`N1^6 $CellContext`N2^2 + $CellContext`N1^2 \
$CellContext`N2^6) (Rational[-1735, 18] Pi^4 + 
      Rational[74800, 3] Pi^2 Log[2]^2 + 8600 Log[2]^4 + 206400 PolyLog[4, 
         Rational[1, 2]] - 246800 Log[2] 
      Zeta[3]) + ($CellContext`N1^7 $CellContext`N2^3 + $CellContext`N1^3 \
$CellContext`N2^7) (Rational[-125, 2] Pi^4 + 2500 Pi^2 Log[2]^2 + 
      1500 Log[2]^4 + 36000 PolyLog[4, 
         Rational[1, 2]] - 28500 Log[2] 
      Zeta[3]) + ($CellContext`N1^7 $CellContext`N2 + $CellContext`N1 \
$CellContext`N2^7) (Rational[-100, 3] Pi^4 + Rational[4000, 3] Pi^2 Log[2]^2 + 
      800 Log[2]^4 + 19200 PolyLog[4, 
         Rational[1, 2]] - 15200 Log[2] 
      Zeta[3]) + ($CellContext`N1^7 $CellContext`N2^5 + $CellContext`N1^5 \
$CellContext`N2^7) (Rational[-25, 6] Pi^4 + Rational[500, 3] Pi^2 Log[2]^2 + 
      100 Log[2]^4 + 2400 PolyLog[4, 
         Rational[1, 2]] - 1900 Log[2] 
      Zeta[3]) + $CellContext`N1^6 $CellContext`N2^6 (Rational[-160, 9] Pi^4 + 
      Rational[-1400, 3] Pi^2 Log[2]^2 - 400 Log[2]^4 - 9600 PolyLog[4, 
        Rational[1, 2]] + 
      8200 Log[2] 
       Zeta[3]) + ($CellContext`N1^6 $CellContext`N2^4 + $CellContext`N1^4 \
$CellContext`N2^6) (Rational[-1175, 6] Pi^4 + Rational[1000, 3] Pi^2 Log[2]^2 - 
      3400 Log[2]^4 - 81600 PolyLog[4, 
        Rational[1, 2]] + 
      44200 Log[2] Zeta[3]) + $CellContext`N1^5 $CellContext`N2^5 (
      Rational[-4595, 12] Pi^4 + Rational[-61100, 3] Pi^2 Log[2]^2 - 22000 
      Log[2]^4 - 528000 PolyLog[4, 
        Rational[1, 2]] + 
      383700 Log[2] 
       Zeta[3]) + ($CellContext`N1^4 $CellContext`N2^2 + $CellContext`N1^2 \
$CellContext`N2^4) (Rational[99625, 9] Pi^4 - 13000 Pi^2 Log[2]^2 - 126600 
      Log[2]^4 - 3038400 PolyLog[4, 
        Rational[1, 2]] + 
      797800 Log[2] 
       Zeta[3]) + ($CellContext`N1^5 $CellContext`N2^3 + $CellContext`N1^3 \
$CellContext`N2^5) (Rational[55075, 36] Pi^4 - 25000 Pi^2 Log[2]^2 - 78900 
      Log[2]^4 - 1893600 PolyLog[4, 
        Rational[1, 2]] + 
      903400 Log[2] Zeta[3]) + $CellContext`N1^4 $CellContext`N2^4 (
      Rational[42775, 18] Pi^4 + Rational[-622000, 3] Pi^2 Log[2]^2 - 254000 
      Log[2]^4 - 6096000 PolyLog[4, 
        Rational[1, 2]] + 
      3874000 Log[2] Zeta[3]) + $CellContext`N1^3 $CellContext`N2^3 (
      Rational[53075, 4] Pi^4 - 371500 Pi^2 Log[2]^2 - 417000 Log[2]^4 - 
      10008000 PolyLog[4, 
        Rational[1, 2]] + 6045500 Log[2] Zeta[3])}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.996316584674852*^9, 3.996316600682953*^9}, {
   3.996316659890122*^9, 3.996316696187171*^9}, 3.9963167262785997`*^9, 
   3.9963168574462633`*^9, {3.996317119853488*^9, 3.9963171987281837`*^9}, {
   3.996586497458836*^9, 3.9965865051376657`*^9}, {3.996586541196175*^9, 
   3.99658654433082*^9}, 3.996586795696973*^9, 3.996586891295284*^9, {
   3.996586971649243*^9, 3.99658698353063*^9}, {3.996588032377165*^9, 
   3.9965880536279373`*^9}, 3.996670504535421*^9, 3.996678678590959*^9, 
   3.996849461121339*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"b41f91c1-b0aa-43cd-a1fa-d261941c6a9a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{897, 810.75},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1.1 Inherited,
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d0a76e0b-2d70-468c-984e-3e6ccc6479f2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 181, 3, 106, "Title",ExpressionUUID->"84560608-21bf-4bf6-824f-eab052c6aced"],
Cell[764, 27, 289, 6, 91, "Subtitle",ExpressionUUID->"363bb4ea-e832-4e23-9b19-4cae198cdb61"],
Cell[CellGroupData[{
Cell[1078, 37, 156, 3, 72, "Section",ExpressionUUID->"65c9a6c6-867f-418c-897d-9f9432a6e6c5"],
Cell[1237, 42, 1163, 32, 104, "Input",ExpressionUUID->"dfc51aed-94e1-4a4d-9a85-f9452adb9d67"],
Cell[2403, 76, 3878, 105, 311, "Input",ExpressionUUID->"e6d4b0fb-99c6-4ae8-aa23-9f61aea616d1"],
Cell[6284, 183, 2260, 62, 146, "Input",ExpressionUUID->"bfb57bea-4a79-4cff-89ae-6b9352aa4105"],
Cell[8547, 247, 219, 5, 37, "Text",ExpressionUUID->"d9b90b11-7ed9-46b4-bbb7-6ea651722360"],
Cell[8769, 254, 2199, 59, 193, "Input",ExpressionUUID->"0826001c-942d-468c-be5b-0009a8881285"],
Cell[10971, 315, 2685, 76, 189, "Input",ExpressionUUID->"33403453-3721-4807-8c7f-f53d2aed6bea"],
Cell[13659, 393, 2536, 59, 211, "Input",ExpressionUUID->"143442b1-97fe-4bfb-8c8b-2720146a06f4"],
Cell[16198, 454, 2696, 72, 241, "Input",ExpressionUUID->"6e099e12-5098-45a8-afa5-ff01bdc28092"],
Cell[18897, 528, 1464, 35, 121, "Input",ExpressionUUID->"229e3448-2335-49ff-b427-472d4dd09818"],
Cell[20364, 565, 933, 25, 81, "Input",ExpressionUUID->"60fccd8e-b505-40dc-9e34-62cb91fb3f4e"],
Cell[21300, 592, 3560, 82, 221, "Input",ExpressionUUID->"ce730a09-0fe5-40f2-adc9-6cb2a180b331"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24897, 679, 153, 3, 72, "Section",ExpressionUUID->"33fc95c1-969b-4794-8993-479355737a98"],
Cell[25053, 684, 151, 3, 37, "Text",ExpressionUUID->"d0c10ebb-f27f-4292-a41c-c9b31e844aeb"],
Cell[CellGroupData[{
Cell[25229, 691, 206, 3, 32, "Input",ExpressionUUID->"471c2b34-d461-4a4d-87b9-179fd86acb7c"],
Cell[25438, 696, 856, 22, 36, "Output",ExpressionUUID->"db2bc78b-b636-4e04-8446-9c30651954e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26331, 723, 674, 15, 61, "Input",ExpressionUUID->"8d1817bd-0b0d-41dc-8c4e-1da7d647a890"],
Cell[27008, 740, 2038, 56, 61, "Output",ExpressionUUID->"2148173d-49e6-4c7c-91dc-e70e9209210f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29083, 801, 795, 17, 61, "Input",ExpressionUUID->"16c94054-33b5-4bab-97e6-49d456ff2a3c"],
Cell[29881, 820, 4971, 162, 237, "Output",ExpressionUUID->"f60eb4ad-896d-4f5a-b919-e1f2f970817a"]
}, Open  ]],
Cell[34867, 985, 150, 3, 37, "Text",ExpressionUUID->"53e6c2ab-550d-454f-955d-6c7de3354067"],
Cell[35020, 990, 217, 4, 32, "Input",ExpressionUUID->"5a68523d-149a-48ac-ab6f-34eeefa15b6f"],
Cell[35240, 996, 268, 5, 32, "Input",ExpressionUUID->"3601e6c9-1136-41fe-a9aa-9356396ea9e5"],
Cell[35511, 1003, 470, 8, 32, "Input",ExpressionUUID->"7c2e4fc6-da8c-480c-8c4e-80bd3b961dc3"],
Cell[35984, 1013, 989, 26, 69, "Input",ExpressionUUID->"94edcfa5-936a-4ae4-ae32-cf45a55806e5"],
Cell[36976, 1041, 711, 17, 32, "Input",ExpressionUUID->"77ef442e-2dd8-4834-9524-1c0e5dc39cf2"],
Cell[CellGroupData[{
Cell[37712, 1062, 1282, 31, 129, "Input",ExpressionUUID->"68c9ff15-7c97-4f4b-a984-e1f1a95f5922"],
Cell[38997, 1095, 5515, 146, 246, "Output",ExpressionUUID->"fe1890c0-ed24-403c-afd9-cd6930ff417d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44549, 1246, 1204, 27, 77, "Input",ExpressionUUID->"fd36bf0a-b744-494b-905c-fdc6f00f5049"],
Cell[45756, 1275, 32672, 878, 1641, "Output",ExpressionUUID->"b41f91c1-b0aa-43cd-a1fa-d261941c6a9a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> expansionsUT4L.m <==
{UT01 -> SeriesData[\[Epsilon], 0, {-1/4096*1/Pi^4, 0, 11/(12288*Pi^2), 
    (113*Zeta[3])/(1536*Pi^4), 23/5120, (-6215*Pi^2*Zeta[3] + 109962*Zeta[5])/
     (23040*Pi^4), (84043*Pi^6 - 42903840*Zeta[3]^2)/(3870720*Pi^4), 
    -1/53760*(72772*Pi^4*Zeta[3] + 940786*Pi^2*Zeta[5] - 18633045*Zeta[7])/
      Pi^4, (3747599*Pi^4)/29030400 + (140459*Zeta[3]^2)/(3456*Pi^2) - 
     (690317*Zeta[3]*Zeta[5])/(480*Pi^4), 
    -1/7257600*(47484295*Pi^6*Zeta[3] + 637339752*Pi^4*Zeta[5] + 
       9223357275*Pi^2*Zeta[7] - 700*(11543176*Zeta[3]^3 + 
         280773693*Zeta[9]))/Pi^4, (23554321*Pi^6 + 5427335760*Zeta[3]^2 + 
      (140327639760*Zeta[3]*Zeta[5])/Pi^2 - 
      (792*(1567435002*Zeta[5]^2 + 3509223475*Zeta[3]*Zeta[7]))/Pi^4)/
     26611200}, -4, 7, 1], UT12 -> SeriesData[\[Epsilon], 0, 
   {1/(4096*Pi^4), 0, -7/(12288*Pi^2), (-11*Zeta[3])/(384*Pi^4), -83/92160, 
    (385*Pi^2*Zeta[3] - 4203*Zeta[5])/(5760*Pi^4), 
    (-3089*Pi^2)/3870720 + (121*Zeta[3]^2)/(72*Pi^4), 
    (913*Zeta[3])/8640 + (3269*Zeta[5])/(1920*Pi^2) - 
     (34687*Zeta[7])/(1792*Pi^4), (-779*Pi^4)/1382400 - 
     (847*Zeta[3]^2)/(216*Pi^2) + (5137*Zeta[3]*Zeta[5])/(60*Pi^4), 
    (339790*Pi^6*Zeta[3] + 9767772*Pi^4*Zeta[5] + 163896075*Pi^2*Zeta[7] - 
      7700*(30976*Zeta[3]^3 + 257139*Zeta[9]))/(3628800*Pi^4), 
    (-67387*Pi^6)/191600640 - (10043*Zeta[3]^2)/1620 - 
     (35959*Zeta[3]*Zeta[5])/(180*Pi^2) + 
     (4579869*Zeta[5]^2 + 9538925*Zeta[3]*Zeta[7])/(4200*Pi^4)}, -4, 7, 1], 
 UT13 -> SeriesData[\[Epsilon], 0, {1/(8192*Pi^4), 0, -19/(24576*Pi^2), 
    (-107*Zeta[3])/(3072*Pi^4), -31/23040, 
    (10165*Pi^2*Zeta[3] - 108882*Zeta[5])/(46080*Pi^4), 
    (-31943*Pi^6 + 38468640*Zeta[3]^2)/(7741440*Pi^4), 
    (3317*Zeta[3])/8640 + (114931*Zeta[5])/(7680*Pi^2) - 
     (1240187*Zeta[7])/(7168*Pi^4), -1/19353600*
     (569183*Pi^8 + 609086800*Pi^2*Zeta[3]^2 - 13048418880*Zeta[3]*Zeta[5])/
      Pi^4, (17089505*Pi^6*Zeta[3] + 378038304*Pi^4*Zeta[5] + 
      15905398275*Pi^2*Zeta[7] - 700*(9800344*Zeta[3]^3 + 280700253*Zeta[9]))/
     (14515200*Pi^4), (-22729831*Pi^6)/95800320 - (354919*Zeta[3]^2)/6480 - 
     (12297617*Zeta[3]*Zeta[5])/(2880*Pi^2) + 
     (1536796842*Zeta[5]^2 + 3317500225*Zeta[3]*Zeta[7])/(67200*Pi^4)}, -4, 
   7, 1], UT14 -> SeriesData[\[Epsilon], 0, {1/(8192*Pi^2), 
    Log[2]/(2048*Pi^2), (-5 + (24*Log[2]^2)/Pi^2)/24576, 
    (-10*Pi^2*Log[2] + 16*Log[2]^3 - 365*Zeta[3])/(12288*Pi^2), 
    -1/245760*(611*Pi^4 + 400*Pi^2*Log[2]^2 - 320*Log[2]^4 + 
       29200*Log[2]*Zeta[3])/Pi^2, (-1833*Pi^4*Log[2] + 192*Log[2]^5 - 
      43800*Log[2]^2*Zeta[3] + Pi^2*(-400*Log[2]^3 + 9125*Zeta[3]) - 
      406233*Zeta[5])/(184320*Pi^2), -1/5160960*
     (81425*Pi^6 + 102648*Pi^4*Log[2]^2 + 2800*Pi^2*(4*Log[2]^4 - 
         365*Log[2]*Zeta[3]) - 28*(128*Log[2]^6 - 58400*Log[2]^3*Zeta[3] + 
         666125*Zeta[3]^2 - 1624932*Log[2]*Zeta[5]))/Pi^2, 
    -1/2580480*(162850*Pi^6*Log[2] - 1024*Log[2]^7 + 
       4277*Pi^4*(16*Log[2]^3 - 365*Zeta[3]) + 817600*Log[2]^4*Zeta[3] - 
       37303000*Log[2]*Zeta[3]^2 + 70*Pi^2*(64*Log[2]^5 - 
         14600*Log[2]^2*Zeta[3] - 135411*Zeta[5]) + 45498096*Log[2]^2*
        Zeta[5] + 434705850*Zeta[7])/Pi^2, 
    -1/185794560*(18444659*Pi^8 + 23450400*Pi^6*Log[2]^2 + 
       1231776*Pi^4*(4*Log[2]^4 - 365*Log[2]*Zeta[3]) + 
       1680*Pi^2*(128*Log[2]^6 - 58400*Log[2]^3*Zeta[3] + 666125*Zeta[3]^2 - 
         1624932*Log[2]*Zeta[5]) - 288*(128*Log[2]^8 - 163520*Log[2]^5*
          Zeta[3] + 18651500*Log[2]^2*Zeta[3]^2 - 15166032*Log[2]^3*Zeta[5] + 
         345975105*Zeta[3]*Zeta[5] - 434705850*Log[2]*Zeta[7]))/Pi^2}, -2, 7, 
   1], UT25 -> SeriesData[\[Epsilon], 0, {-1/8192*1/Pi^2, 
    -1/2048*Log[2]/Pi^2, (13 - (24*Log[2]^2)/Pi^2)/24576, 
    (26*Pi^2*Log[2] - 16*Log[2]^3 + 341*Zeta[3])/(12288*Pi^2), 
    (1649*Pi^4 + 3120*Pi^2*Log[2]^2 - 960*Log[2]^4 + 81840*Log[2]*Zeta[3])/
     (737280*Pi^2), (1649*Pi^4*Log[2] - 192*Log[2]^5 + 
      65*Pi^2*(16*Log[2]^3 - 341*Zeta[3]) + 40920*Log[2]^2*Zeta[3] + 
      401913*Zeta[5])/(184320*Pi^2), (139235*Pi^6 + 277032*Pi^4*Log[2]^2 + 
      21840*Pi^2*(4*Log[2]^4 - 341*Log[2]*Zeta[3]) - 
      84*(128*Log[2]^6 - 54560*Log[2]^3*Zeta[3] + 581405*Zeta[3]^2 - 
        1607652*Log[2]*Zeta[5]))/(15482880*Pi^2), 
    (278470*Pi^6*Log[2] + 11543*Pi^4*(16*Log[2]^3 - 341*Zeta[3]) + 
      546*Pi^2*(64*Log[2]^5 - 13640*Log[2]^2*Zeta[3] - 133971*Zeta[5]) + 
      6*(-512*Log[2]^7 + 381920*Log[2]^4*Zeta[3] - 16279340*Log[2]*
         Zeta[3]^2 + 22507128*Log[2]^2*Zeta[5] + 216990045*Zeta[7]))/
     (7741440*Pi^2), (47477167*Pi^8 + 66832800*Pi^6*Log[2]^2 + 
      5540640*Pi^4*(4*Log[2]^4 - 341*Log[2]*Zeta[3]) + 
      21840*Pi^2*(128*Log[2]^6 - 54560*Log[2]^3*Zeta[3] + 581405*Zeta[3]^2 - 
        1607652*Log[2]*Zeta[5]) - 1440*(128*Log[2]^8 - 
        152768*Log[2]^5*Zeta[3] + 16279340*Log[2]^2*Zeta[3]^2 - 
        15004752*Log[2]^3*Zeta[5] + 319788777*Zeta[3]*Zeta[5] - 
        433980090*Log[2]*Zeta[7]))/(928972800*Pi^2)}, -2, 7, 1], 
 UT26 -> SeriesData[\[Epsilon], 0, {-1/8192*1/Pi^2, 
    (Pi^2*Log[2] - 21*Zeta[3])/(2048*Pi^4), 
    (7*Pi^4 + 30*Pi^2*Log[2]^2 - 60*(Log[2]^4 + 24*PolyLog[4, 1/2]))/
     (30720*Pi^4), (-56*Pi^4*Log[2] + Pi^2*(-80*Log[2]^3 + 4465*Zeta[3]) + 
      3*(32*Log[2]^5 - 3840*PolyLog[5, 1/2] - 5115*Zeta[5]))/(61440*Pi^4), 
    (1511*Pi^6 - 3936*Pi^4*Log[2]^2 + 240*Pi^2*(26*Log[2]^4 + 
        528*PolyLog[4, 1/2] - 431*Log[2]*Zeta[3]) - 
      24*(32*Log[2]^6 - 15840*MZV[-5, -1] + 23040*PolyLog[6, 1/2] - 
        86775*Zeta[3]^2))/(737280*Pi^4), 
    (-90467*Pi^6*Log[2] + 28*Pi^4*(2296*Log[2]^3 + 26959*Zeta[3]) - 
      294*Pi^2*(208*Log[2]^5 - 21120*PolyLog[5, 1/2] + 
        9460*Log[2]^2*Zeta[3] - 80193*Zeta[5]) + 
      168*(32*Log[2]^7 - 57600*Log[2]*MZV[-5, -1] + 57600*MZV[-5, 1, 1] - 
        53280*MZV[5, -1, -1] - 161280*PolyLog[7, 1/2] + 
        31640*Log[2]^4*Zeta[3] + 759360*PolyLog[4, 1/2]*Zeta[3] + 
        72000*Log[2]*Zeta[3]^2 + 107415*Log[2]^2*Zeta[5] - 78750*Zeta[7]))/
     (9031680*Pi^4), (71624729*Pi^8 - 19623600*Pi^6*Log[2]^2 + 
      33600*Pi^4*(3528*Log[2]^4 + 112224*PolyLog[4, 1/2] + 
        59221*Log[2]*Zeta[3]) + 4200*Pi^2*(5824*Log[2]^6 + 
        290880*MZV[-5, -1] + 3548160*PolyLog[6, 1/2] + 
        376160*Log[2]^3*Zeta[3] - 18875345*Zeta[3]^2 - 
        9641124*Log[2]*Zeta[5]) - 25200*(64*Log[2]^8 + 6105600*MZV[-7, -1] + 
        426240*Log[2]^2*MZV[-5, -1] + 475677*MZV[5, 3] - 
        852480*MZV[-5, -1, -1, -1] - 921600*MZV[-5, -1, 1, 1] + 
        2580480*PolyLog[8, 1/2] + 85888*Log[2]^5*Zeta[3] - 
        10306560*PolyLog[5, 1/2]*Zeta[3] + 119880*Log[2]^2*Zeta[3]^2 - 
        53506689*Zeta[3]*Zeta[5]))/(5419008000*Pi^4), 
    (-1290560078*Pi^8*Log[2] + 250*Pi^6*(7019296*Log[2]^3 + 
        71271787*Zeta[3]) - 420*Pi^4*(815656*Log[2]^5 - 
        20404800*Log[2]*PolyLog[4, 1/2] - 319994880*PolyLog[5, 1/2] - 
        151996040*Log[2]^2*Zeta[3] - 364157757*Zeta[5]) - 
      1050*Pi^2*(421376*Log[2]^7 - 1693440*Log[2]*MZV[-5, -1] + 
        46460160*MZV[-5, 1, 1] - 208707840*MZV[5, -1, -1] + 
        5022720*Log[2]^3*PolyLog[4, 1/2] - 15068160*Log[2]^2*
         PolyLog[5, 1/2] - 369008640*PolyLog[7, 1/2] + 
        74735840*Log[2]^4*Zeta[3] + 1513731840*PolyLog[4, 1/2]*Zeta[3] - 
        666247720*Log[2]*Zeta[3]^2 + 712669248*Log[2]^2*Zeta[5] - 
        5757078645*Zeta[7]) + 175*(780032*Log[2]^9 - 22799646720*Log[2]*
         MZV[-7, -1] - 2528766864*Log[2]*MZV[5, 3] + 
        830269440*MZV[-7, 1, 1] - 271226880*Log[2]^2*MZV[-5, 1, 1] - 
        1356134400*Log[2]^2*MZV[5, -1, -1] + 5946255360*MZV[7, -1, -1] + 
        3254722560*Log[2]*MZV[-5, -1, -1, -1] - 1627361280*Log[2]*
         MZV[-5, -1, 1, 1] - 31518720*MZV[-5, -1, -1, -1, 1] - 
        1627361280*MZV[-5, -1, -1, 1, 1] + 542453760*MZV[-5, -1, 1, -1, -1] + 
        1854627840*MZV[-5, -1, 1, 1, 1] + 18081792*Log[2]^5*PolyLog[4, 1/2] - 
        90408960*Log[2]^4*PolyLog[5, 1/2] - 2169815040*PolyLog[4, 1/2]*
         PolyLog[5, 1/2] - 9661317120*PolyLog[9, 1/2] + 
        41162880*Log[2]^6*Zeta[3] - 949294080*Log[2]^2*PolyLog[4, 1/2]*
         Zeta[3] - 2441041920*Log[2]*PolyLog[5, 1/2]*Zeta[3] + 
        43469844480*PolyLog[6, 1/2]*Zeta[3] - 874488960*Log[2]^3*Zeta[3]^2 - 
        78400679400*Zeta[3]^3 - 69120*MZV[-5, -1]*(23620*Log[2]^3 + 
          411613*Zeta[3]) + 8273598336*Log[2]^4*Zeta[5] + 
        173342260224*PolyLog[4, 1/2]*Zeta[5] - 8740625760*Log[2]*Zeta[3]*
         Zeta[5] - 1783153440*Log[2]^2*Zeta[7] - 156128566905*Zeta[9]))/
     (35223552000*Pi^4), (38846498138743087*Pi^10 + 29734339572705680*Pi^8*
       Log[2]^2 + 8800*Pi^6*(11205854227988*Log[2]^4 + 
        162609057269568*PolyLog[4, 1/2] + 167573572423643*Log[2]*Zeta[3]) + 
      12320*Pi^4*(4461129715560*Log[2]^6 - 274398145463520*MZV[-5, -1] + 
        72456283623360*Log[2]^2*PolyLog[4, 1/2] + 31908667244160*Log[8]*
         PolyLog[5, 1/2] + 425859154156800*PolyLog[6, 1/2] - 
        46892093364680*Log[2]^3*Zeta[3] - 1129897628613130*Zeta[3]^2 + 
        465437771407207*Log[8]*Zeta[5]) - 61600*Pi^2*(557898375608*Log[2]^8 - 
        1380540042498240*MZV[-7, -1] + 338640257969280*Log[2]^2*MZV[-5, -1] - 
        43105617630738*MZV[5, 3] - 278123189621760*Log[2]*MZV[-5, 1, 1] - 
        254022296855040*Log[2]*MZV[5, -1, -1] + 99351598844160*
         MZV[-5, -1, -1, -1] + 60374723984640*MZV[-5, -1, 1, 1] + 
        8531190917760*Log[2]^4*PolyLog[4, 1/2] - 1552635302400*
         PolyLog[4, 1/2]^2 - 24946641377280*Log[2]^3*PolyLog[5, 1/2] - 
        278125871063040*PolyLog[8, 1/2] - 26948246488656*Log[2]^5*Zeta[3] - 
        543688049318400*Log[2]*PolyLog[4, 1/2]*Zeta[3] + 
        1151932070240640*PolyLog[5, 1/2]*Zeta[3] - 732236301127740*Log[2]^2*
         Zeta[3]^2 - 799844025621816*Log[2]^3*Zeta[5] + 
        8653269409392933*Zeta[3]*Zeta[5] + 4354023890932380*Log[2]*Zeta[7]) + 
      3080*(4271845152512*Log[2]^10 - 376163697946982400*MZV[-9, -1] - 
        17521363165824000*Log[2]^2*MZV[-7, -1] - 5363439563865600*Log[2]^4*
         MZV[-5, -1] - 7736623795555200*Log[2]^2*MZV[5, 3] - 
        6130484302705425*MZV[7, 3] - 62986328600832000*Log[2]*MZV[-7, 1, 1] - 
        856177175347200*Log[2]^3*MZV[-5, 1, 1] - 2272245715353600*Log[2]^3*
         MZV[5, -1, -1] + 4225844809267200*Log[2]*MZV[7, -1, -1] + 
        18207659748096000*MZV[-7, -1, -1, -1] + 28576057721702400*
         MZV[-7, -1, 1, 1] + 9957645508608000*Log[2]^2*MZV[-5, -1, -1, -1] - 
        3302920870502400*Log[2]^2*MZV[-5, -1, 1, 1] - 5105493188812800*Log[2]*
         MZV[-5, -1, -1, -1, 1] - 4978822754304000*Log[2]*
         MZV[-5, -1, -1, 1, 1] - 884160352051200*Log[2]*MZV[-5, -1, 1, -1, 
          -1] + 10125929860300800*Log[2]*MZV[-5, -1, 1, 1, 1] + 
        4001968141516800*MZV[-5, 1, -1, -1, -1, -1] + 
        372632472576000*MZV[-5, 1, 1, -1, 1, -1] - 3137411592806400*
         MZV[-5, 1, 1, 1, -1, -1] + 3351803767603200*MZV[-5, 1, 1, 1, 1, 1] + 
        103926926315520*Log[2]^6*PolyLog[4, 1/2] + 9971183487283200*
         MZV[-5, -1]*PolyLog[4, 1/2] - 507213549158400*Log[2]^5*
         PolyLog[5, 1/2] - 12471231157862400*Log[2]*PolyLog[4, 1/2]*
         PolyLog[5, 1/2] - 745264945152000*PolyLog[5, 1/2]^2 - 
        24272803292774400*PolyLog[10, 1/2] + 47703905667840*Log[2]^7*
         Zeta[3] + 68400832847731200*Log[2]*MZV[-5, -1]*Zeta[3] - 
        17779264663680000*MZV[-5, 1, 1]*Zeta[3] + 28323076182336000*
         MZV[5, -1, -1]*Zeta[3] - 787200799795200*Log[2]^3*PolyLog[4, 1/2]*
         Zeta[3] - 10820037899059200*Log[2]^2*PolyLog[5, 1/2]*Zeta[3] + 
        11087250073804800*Log[2]*PolyLog[6, 1/2]*Zeta[3] + 
        126312489754214400*PolyLog[7, 1/2]*Zeta[3] - 13604605288302000*
         Log[2]^4*Zeta[3]^2 - 255139521822057600*PolyLog[4, 1/2]*Zeta[3]^2 - 
        55032575958979200*Log[2]*Zeta[3]^3 - 7872454357707744*Log[2]^5*
         Zeta[5] - 142742854146816000*Log[2]*PolyLog[4, 1/2]*Zeta[5] + 
        386707046438119680*PolyLog[5, 1/2]*Zeta[5] - 272928435879002400*
         Log[2]^2*Zeta[3]*Zeta[5] + 579273628776732630*Zeta[5]^2 - 
        92920217751547200*Log[2]^3*Zeta[7] + 1828806734865146400*Zeta[3]*
         Zeta[7] - 416101172843131650*Log[2]*Zeta[9]))/
     (389376219488256000*Pi^4)}, -2, 7, 1], 
 UT36 -> SeriesData[\[Epsilon], 0, {1/(2048*Pi^4), 0, 1/(6144*Pi^2), 
    (Pi^2*Log[64] - 77*Zeta[3])/(768*Pi^4), -53/46080 + Log[2]^2/(64*Pi^2) - 
     (Log[2]^4 + 24*PolyLog[4, 1/2])/(64*Pi^4), 
    (330*Pi^4*Log[2] + 3580*Pi^2*Zeta[3] - 82089*Zeta[5])/(23040*Pi^4), 
    (-7139*Pi^6 - 102816*Pi^4*Log[2]^2 + 6048*Pi^2*(17*Log[2]^4 + 
        408*PolyLog[4, 1/2] - 218*Log[2]*Zeta[3]) + 
      504*(38016*MZV[-5, -1] + 26029*Zeta[3]^2))/(1161216*Pi^4), 
    (47052*Pi^6*Log[2] - 70*Pi^4*(1152*Log[2]^3 - 17219*Zeta[3]) + 
      126*Pi^2*(768*Log[2]^5 + 23040*Log[2]*PolyLog[4, 1/2] + 
        23040*PolyLog[5, 1/2] - 10720*Log[2]^2*Zeta[3] - 69001*Zeta[5]) + 
      45*(129024*Log[2]*MZV[-5, -1] - 129024*MZV[-5, 1, 1] - 
        129024*MZV[5, -1, -1] + 58240*Log[2]^4*Zeta[3] + 
        1397760*PolyLog[4, 1/2]*Zeta[3] - 161280*Log[2]*Zeta[3]^2 - 
        984633*Zeta[7]))/(967680*Pi^4), 
    (11529331*Pi^4 - 3810240*Pi^2*Log[2]^2 - 
      60480*(117*Log[2]^4 - 1512*PolyLog[4, 1/2] + 6305*Log[2]*Zeta[3]) + 
      (2520*(5760*Log[2]^6 - 1823040*MZV[-5, -1] + 207360*Log[2]^2*
          PolyLog[4, 1/2] + 414720*Log[2]*PolyLog[5, 1/2] + 
         414720*PolyLog[6, 1/2] + 60480*Log[2]^3*Zeta[3] - 
         1412605*Zeta[3]^2 - 4272156*Log[2]*Zeta[5]))/Pi^2 + 
      (45360*(2528640*MZV[-7, -1] + 140535*MZV[5, 3] + 1877134*Zeta[3]*
          Zeta[5]))/Pi^4)/87091200, 
    (88213320*Pi^8*Log[2] + 70*Pi^6*(604800*Log[2]^3 + 33788359*Zeta[3]) - 
      2646*Pi^4*(34560*Log[2]^5 + 576000*Log[2]*PolyLog[4, 1/2] + 
        576000*PolyLog[5, 1/2] - 2036800*Log[2]^2*Zeta[3] - 
        9607861*Zeta[5]) + 945*Pi^2*(61440*Log[2]^7 - 
        7050240*Log[2]*MZV[-5, -1] - 3594240*MZV[-5, 1, 1] + 
        7050240*MZV[5, -1, -1] + 2580480*Log[2]^3*PolyLog[4, 1/2] + 
        7741440*Log[2]^2*PolyLog[5, 1/2] + 15482880*Log[2]*PolyLog[6, 1/2] + 
        15482880*PolyLog[7, 1/2] - 5844160*Log[2]^4*Zeta[3] - 
        153807360*PolyLog[4, 1/2]*Zeta[3] + 15740000*Log[2]*Zeta[3]^2 - 
        42561792*Log[2]^2*Zeta[5] - 585694965*Zeta[7]) + 
      1470*(189112320*Log[2]*MZV[-7, -1] - 189112320*MZV[-7, 1, 1] - 
        189112320*MZV[7, -1, -1] - 453703680*MZV[-5, -1]*Zeta[3] - 
        301902160*Zeta[3]^3 + 27361152*Log[2]^4*Zeta[5] + 
        656667648*PolyLog[4, 1/2]*Zeta[5] - 508239360*Log[2]*Zeta[3]*
         Zeta[5] + 1945069695*Zeta[9]))/(304819200*Pi^4), 
    -1/142223456793600*(-263745410046911*Pi^10 + 79711693554384*Pi^8*
        Log[2]^2 + 5040*Pi^6*(34478061482*Log[2]^4 + 196930619184*
          PolyLog[4, 1/2] + 862329520929*Log[2]*Zeta[3]) + 
       168*Pi^4*(980498641248*Log[2]^6 + 87996000399840*MZV[-5, -1] + 
         21903312936960*Log[2]^2*PolyLog[4, 1/2] - 6877120312800*Log[2]^3*
          Zeta[3] + 65*(269927852544*PolyLog[6, 1/2] + 3937878407101*
            Zeta[3]^2) + 810*Log[2]*(52915080960*PolyLog[5, 1/2] + 
           437284196929*Zeta[5])) - 15120*Pi^2*(7016276624*Log[2]^8 - 
         24791717171520*MZV[-7, -1] + 2848076570880*Log[2]^2*MZV[-5, -1] - 
         882254372220*MZV[5, 3] - 2175694594560*Log[2]*MZV[-5, 1, 1] - 
         1768951998720*Log[2]*MZV[5, -1, -1] - 535736298240*
          MZV[-5, -1, -1, -1] - 935202378240*MZV[-5, -1, 1, 1] + 
         156481248000*Log[2]^4*PolyLog[4, 1/2] + 19108776960*
          PolyLog[4, 1/2]^2 + 49347809280*Log[2]^3*PolyLog[5, 1/2] + 
         903006074880*Log[2]^2*PolyLog[6, 1/2] + 1806012149760*Log[2]*
          PolyLog[7, 1/2] + 1806012149760*PolyLog[8, 1/2] - 
         291927774720*Log[2]^5*Zeta[3] - 10151267575680*Log[2]*
          PolyLog[4, 1/2]*Zeta[3] - 5303023090560*PolyLog[5, 1/2]*Zeta[3] - 
         3891839934520*Log[2]^2*Zeta[3]^2 - 4956986502720*Log[2]^3*Zeta[5] - 
         18311649387863*Zeta[3]*Zeta[5] - 93039124005900*Log[2]*Zeta[7]) + 
       756*(40456131072*Log[2]^10 - 19004881319424000*MZV[-9, -1] - 
         413980035840000*Log[2]^2*MZV[-7, -1] - 64361253196800*Log[2]^4*
          MZV[-5, -1] - 88593452438400*Log[2]^2*MZV[5, 3] - 
         538952429237625*MZV[7, 3] - 359898403737600*Log[2]*MZV[-7, 1, 1] - 
         6790017024000*Log[2]^3*MZV[-5, 1, 1] - 29191383244800*Log[2]^3*
          MZV[5, -1, -1] + 187208166297600*Log[2]*MZV[7, -1, -1] - 
         75559802572800*MZV[-7, -1, -1, -1] + 10170800640000*
          MZV[-7, -1, 1, 1] + 114026766336000*Log[2]^2*MZV[-5, -1, -1, -1] - 
         40222315929600*Log[2]^2*MZV[-5, -1, 1, 1] - 44290636185600*Log[2]*
          MZV[-5, -1, -1, -1, 1] - 57013383168000*Log[2]*MZV[-5, -1, -1, 1, 
           1] - 4912330752000*Log[2]*MZV[-5, -1, 1, -1, -1] + 
         60063200870400*Log[2]*MZV[-5, -1, 1, 1, 1] + 33582134476800*
          MZV[-5, 1, -1, -1, -1, -1] - 4586106470400*MZV[-5, 1, 1, -1, 1, 
           -1] - 21894959923200*MZV[-5, 1, 1, 1, -1, -1] + 
         33582134476800*MZV[-5, 1, 1, 1, 1, 1] + 955660124160*Log[2]^6*
          PolyLog[4, 1/2] + 58805720064000*MZV[-5, -1]*PolyLog[4, 1/2] - 
         4931170836480*Log[2]^5*PolyLog[5, 1/2] - 114679214899200*Log[2]*
          PolyLog[4, 1/2]*PolyLog[5, 1/2] + 9172212940800*PolyLog[5, 1/2]^2 + 
         645462558720*Log[2]^7*Zeta[3] + 325880882611200*Log[2]*MZV[-5, -1]*
          Zeta[3] - 119056821811200*MZV[-5, 1, 1]*Zeta[3] - 
         120175609881600*MZV[5, -1, -1]*Zeta[3] - 10992999628800*Log[2]^3*
          PolyLog[4, 1/2]*Zeta[3] - 119102209228800*Log[2]^2*PolyLog[5, 1/2]*
          Zeta[3] + 79909775769600*Log[2]*PolyLog[6, 1/2]*Zeta[3] + 
         19861117410400*Log[2]^4*Zeta[3]^2 + 1188051021830400*PolyLog[4, 1/2]*
          Zeta[3]^2 - 355498751916000*Log[2]*Zeta[3]^3 - 
         9550706800320*Log[2]^5*Zeta[5] - 771484152499200*Log[2]*
          PolyLog[4, 1/2]*Zeta[5] - 186000828249600*PolyLog[5, 1/2]*Zeta[5] - 
         1497813269299200*Log[2]^2*Zeta[3]*Zeta[5] - 2189268801341739*
          Zeta[5]^2 - 774968170334400*Log[2]^3*Zeta[7] - 
         5401918911002250*Zeta[3]*Zeta[7] - 5508830384580600*Log[2]*Zeta[9]))/
      Pi^4}, -4, 7, 1], UT43 -> SeriesData[\[Epsilon], 0, 
   {1/(6144*Pi^2), (Pi^2*Log[4] + 17*Zeta[3])/(2048*Pi^4), 
    (91 + (240*Log[2]^2)/Pi^2 - (480*(Log[2]^4 + 24*PolyLog[4, 1/2]))/Pi^4)/
     122880, (-168*Pi^4*Log[2] - 40*Pi^2*(6*Log[2]^3 + 215*Zeta[3]) + 
      9*(32*Log[2]^5 - 3840*PolyLog[5, 1/2] + 8185*Zeta[5]))/(92160*Pi^4), 
    -1/11612160*(24695*Pi^6 + 93744*Pi^4*Log[2]^2 - 
       7560*Pi^2*(22*Log[2]^4 + 432*PolyLog[4, 1/2] - 515*Log[2]*Zeta[3]) + 
       756*(32*Log[2]^6 - 15840*MZV[-5, -1] + 23040*PolyLog[6, 1/2] + 
         43355*Zeta[3]^2))/Pi^4, (-65603*Pi^6*Log[2] + 
      56*Pi^4*(2828*Log[2]^3 - 36623*Zeta[3]) - 
      1176*Pi^2*(148*Log[2]^5 + 2880*Log[2]*PolyLog[4, 1/2] - 
        2400*PolyLog[5, 1/2] + 4465*Log[2]^2*Zeta[3] + 22703*Zeta[5]) + 
      84*(64*Log[2]^7 - 276480*Log[2]*MZV[-5, -1] + 276480*MZV[-5, 1, 1] + 
        54720*MZV[5, -1, -1] - 322560*PolyLog[7, 1/2] + 
        75040*Log[2]^4*Zeta[3] + 1800960*PolyLog[4, 1/2]*Zeta[3] + 
        345600*Log[2]*Zeta[3]^2 + 214830*Log[2]^2*Zeta[5] + 1520085*Zeta[7]))/
     (4515840*Pi^4), (-1109570467*Pi^8 - 269751600*Pi^6*Log[2]^2 + 
      302400*Pi^4*(6356*Log[2]^4 + 119616*PolyLog[4, 1/2] + 
        65689*Log[2]*Zeta[3]) - 12600*Pi^2*(90048*Log[2]^6 + 
        1425600*MZV[-5, -1] + 2903040*Log[2]^2*PolyLog[4, 1/2] + 
        1935360*Log[2]*PolyLog[5, 1/2] - 8709120*PolyLog[6, 1/2] - 
        281760*Log[2]^3*Zeta[3] - 44020525*Zeta[3]^2 + 
        24470532*Log[2]*Zeta[5]) + 226800*(2176*Log[2]^8 - 
        6105600*MZV[-7, -1] - 426240*Log[2]^2*MZV[-5, -1] + 40419*MZV[5, 3] + 
        852480*MZV[-5, -1, -1, -1] + 921600*MZV[-5, -1, 1, 1] + 
        107520*Log[2]^4*PolyLog[4, 1/2] + 1290240*PolyLog[4, 1/2]^2 - 
        2580480*PolyLog[8, 1/2] - 67072*Log[2]^5*Zeta[3] + 
        8048640*PolyLog[5, 1/2]*Zeta[3] - 119880*Log[2]^2*Zeta[3]^2 - 
        44374619*Zeta[3]*Zeta[5]))/(24385536000*Pi^4), 
    -1/158505984000*(32585715054*Pi^8*Log[2] + 
       50*Pi^6*(323280288*Log[2]^3 + 660263299*Zeta[3]) + 
       3780*Pi^4*(304712*Log[2]^5 - 14697280*Log[2]*PolyLog[4, 1/2] - 
         173875200*PolyLog[5, 1/2] - 38023720*Log[2]^2*Zeta[3] + 
         1470202603*Zeta[5]) + 3150*Pi^2*(76288*Log[2]^7 - 
         185621760*Log[2]*MZV[-5, -1] - 110695680*MZV[-5, 1, 1] + 
         484035840*MZV[5, -1, -1] + 61946880*Log[2]^3*PolyLog[4, 1/2] + 
         417991680*Log[2]^2*PolyLog[5, 1/2] + 603832320*Log[2]*
          PolyLog[6, 1/2] - 503193600*PolyLog[7, 1/2] + 124543200*Log[2]^4*
          Zeta[3] + 3362722560*PolyLog[4, 1/2]*Zeta[3] - 
         2427530520*Log[2]*Zeta[3]^2 + 1769180544*Log[2]^2*Zeta[5] + 
         18786123945*Zeta[7]) + 1575*(1907968*Log[2]^9 - 
         26900398080*Log[2]*MZV[-7, -1] - 2740141872*Log[2]*MZV[5, 3] + 
         3094640640*MZV[-7, 1, 1] + 511211520*Log[2]^2*MZV[-5, 1, 1] + 
         140728320*Log[2]^2*MZV[5, -1, -1] + 6618101760*MZV[7, -1, -1] + 
         3526778880*Log[2]*MZV[-5, -1, -1, -1] - 1763389440*Log[2]*
          MZV[-5, -1, 1, 1] - 943902720*MZV[-5, -1, -1, -1, 1] - 
         1763389440*MZV[-5, -1, -1, 1, 1] - 1022423040*MZV[-5, -1, 1, -1, 
           -1] - 4269957120*MZV[-5, -1, 1, 1, 1] + 46430208*Log[2]^5*
          PolyLog[4, 1/2] - 232151040*Log[2]^4*PolyLog[5, 1/2] - 
         5571624960*PolyLog[4, 1/2]*PolyLog[5, 1/2] + 
         9661317120*PolyLog[9, 1/2] - 69120*MZV[-5, -1]*(39436*Log[2]^3 - 
           252405*Zeta[3]) + 52024704*Log[2]^6*Zeta[3] + 
         1789240320*Log[2]^2*PolyLog[4, 1/2]*Zeta[3] - 2645084160*Log[2]*
          PolyLog[5, 1/2]*Zeta[3] - 32089927680*PolyLog[6, 1/2]*Zeta[3] + 
         16156800*Log[2]^3*Zeta[3]^2 - 48178312440*Zeta[3]^3 - 
         5451399936*Log[2]^4*Zeta[5] - 139447332864*PolyLog[4, 1/2]*Zeta[5] - 
         3572255520*Log[2]*Zeta[3]*Zeta[5] - 21590310240*Log[2]^2*Zeta[7] - 
         346829033415*Zeta[9]))/Pi^4, (-8860460476690228367*Pi^10 - 
      5969669640598913040*Pi^8*Log[2]^2 + 237600*Pi^6*
       (16662383501904*Log[2]^4 + 1036950033546336*PolyLog[4, 1/2] + 
        533643680218171*Log[2]*Zeta[3]) + 332640*Pi^4*
       (18212824897288*Log[2]^6 - 1930297029878880*MZV[-5, -1] + 
        278215841991360*Log[2]^2*PolyLog[4, 1/2] - 911967162547720*Log[2]^3*
         Zeta[3] + 5590*(400961538432*PolyLog[6, 1/2] + 
          1298380091459*Zeta[3]^2) + Log[2]*(-216629358986880*
           PolyLog[5, 1/2] + 3189686603621025*Zeta[5])) - 
      1663200*Pi^2*(1854197254616*Log[2]^8 - 9240957879341760*MZV[-7, -1] + 
        259332670085760*Log[2]^2*MZV[-5, -1] - 53623662600456*MZV[5, 3] - 
        719911643996160*Log[2]*MZV[-5, 1, 1] - 413378232906240*Log[2]*
         MZV[5, -1, -1] + 702535834241280*MZV[-5, -1, -1, -1] + 
        608978259452160*MZV[-5, -1, 1, 1] + 85708497221760*Log[2]^4*
         PolyLog[4, 1/2] + 637173368133120*PolyLog[4, 1/2]^2 + 
        126345970759680*Log[2]^3*PolyLog[5, 1/2] + 379262551449600*Log[2]^2*
         PolyLog[6, 1/2] + 252841700966400*Log[2]*PolyLog[7, 1/2] - 
        1137787654348800*PolyLog[8, 1/2] - 205877967614544*Log[2]^5*Zeta[3] - 
        4542680475164160*Log[2]*PolyLog[4, 1/2]*Zeta[3] + 
        1135110940179840*PolyLog[5, 1/2]*Zeta[3] - 4526139088152060*Log[2]^2*
         Zeta[3]^2 - 1794134496704760*Log[2]^3*Zeta[5] - 
        42579696553528875*Zeta[3]*Zeta[5] + 21002538337188660*Log[2]*
         Zeta[7]) + 83160*(2710175087872*Log[2]^10 - 2023528718405376000*
         MZV[-9, -1] + 168922767188044800*Log[2]^2*MZV[-7, -1] + 
        3682308893760000*Log[2]^4*MZV[-5, -1] + 8352290969568000*Log[2]^2*
         MZV[5, 3] - 7897002198207525*MZV[7, 3] - 167322860867635200*Log[2]*
         MZV[-7, 1, 1] - 1318764522700800*Log[2]^3*MZV[-5, 1, 1] + 
        3203123296665600*Log[2]^3*MZV[5, -1, -1] - 91996339041331200*Log[2]*
         MZV[7, -1, -1] + 104942845205452800*MZV[-7, -1, -1, -1] + 
        131530245715814400*MZV[-7, -1, 1, 1] - 11761424562585600*Log[2]^2*
         MZV[-5, -1, -1, -1] + 8726186043187200*Log[2]^2*MZV[-5, -1, 1, 1] - 
        6517714852454400*Log[2]*MZV[-5, -1, -1, -1, 1] + 
        4363662075494400*Log[2]*MZV[-5, -1, -1, 1, 1] - 
        1753062054912000*Log[2]*MZV[-5, -1, 1, -1, -1] + 
        27933452196249600*Log[2]*MZV[-5, -1, 1, 1, 1] + 
        4390618775961600*MZV[-5, 1, -1, -1, -1, -1] + 1517050205798400*
         MZV[-5, 1, -1, 1, -1, -1] - 3034100411596800*MZV[-5, 1, 1, -1, -1, 
          1] + 4851613051084800*MZV[-5, 1, 1, -1, 1, -1] - 
        5530332655411200*MZV[-5, 1, 1, 1, -1, -1] + 1139796906393600*
         MZV[-5, 1, 1, 1, 1, 1] + 130058840862720*Log[2]^6*PolyLog[4, 1/2] - 
        73222795628236800*MZV[-5, -1]*PolyLog[4, 1/2] - 
        1517050205798400*Log[2]^2*PolyLog[4, 1/2]^2 + 
        834631132446720*Log[2]^5*PolyLog[5, 1/2] - 10550226884198400*Log[2]*
         PolyLog[4, 1/2]*PolyLog[5, 1/2] - 76453435157299200*
         PolyLog[5, 1/2]^2 + 5056834019328000*Log[2]^4*PolyLog[6, 1/2] + 
        121364016463872000*PolyLog[4, 1/2]*PolyLog[6, 1/2] - 
        121364016463872000*PolyLog[10, 1/2] - 114944591412480*Log[2]^7*
         Zeta[3] + 517761456277824000*Log[2]*MZV[-5, -1]*Zeta[3] - 
        345686970413491200*MZV[-5, 1, 1]*Zeta[3] - 183961384215897600*
         MZV[5, -1, -1]*Zeta[3] + 506664310118400*Log[2]^3*PolyLog[4, 1/2]*
         Zeta[3] + 8439796618444800*Log[2]^2*PolyLog[5, 1/2]*Zeta[3] + 
        30765549911040000*Log[2]*PolyLog[6, 1/2]*Zeta[3] + 
        546607637246361600*PolyLog[7, 1/2]*Zeta[3] - 70195043274644400*
         Log[2]^4*Zeta[3]^2 - 1685605880322000000*PolyLog[4, 1/2]*Zeta[3]^2 - 
        498554063485502400*Log[2]*Zeta[3]^3 - 37497260039994720*Log[2]^5*
         Zeta[5] - 404556950059315200*Log[2]*PolyLog[4, 1/2]*Zeta[5] + 
        1944756119124000000*PolyLog[5, 1/2]*Zeta[5] - 618828008197039200*
         Log[2]^2*Zeta[3]*Zeta[5] - 4934275271354280150*Zeta[5]^2 - 
        86017121162683200*Log[2]^3*Zeta[7] - 5957358367979491200*Zeta[3]*
         Zeta[7] + 918444602732419350*Log[2]*Zeta[9]))/
     (26282894815457280000*Pi^4)}, -2, 7, 1]}

